VenoMave: Targeted Poisoning Against Speech Recognition

Despite remarkable improvements, automatic speech recognition is susceptible to adversarial perturbations. Compared to standard machine learning architectures, these attacks are significantly more challenging, especially since the inputs to a speech recognition system are time series that contain both acoustic and linguistic properties of speech. Extracting all recognition-relevant information requires more complex pipelines and an ensemble of specialized components. Consequently, an attacker needs to consider the entire pipeline. In this paper, we present VENOMAVE, the first training-time poisoning attack against speech recognition. Similar to the predominantly studied evasion attacks, we pursue the same goal: leading the system to an incorrect and attacker-chosen transcription of a target audio waveform. In contrast to evasion attacks, however, we assume that the attacker can only manipulate a small part of the training data without altering the target audio waveform at runtime. We evaluate our attack on two datasets: TIDIGITS and Speech Commands. When poisoning less than 0.17% of the dataset, VENOMAVE achieves attack success rates of more than 80.0%, without access to the victim's network architecture or hyperparameters. In a more realistic scenario, when the target audio waveform is played over the air in different rooms, VENOMAVE maintains a success rate of up to 73.3%. Finally, VENOMAVE achieves an attack transferability rate of 36.4% between two different model architectures.

==> figures/python/config.py <==

import matplotlib
import matplotlib.pyplot as plt
from pathlib import Path

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['mathtext.fontset'] = 'stix'
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.pyplot.title(r'ABC123 vs $\mathrm{ABC123}^{123}$')

# DATA_DIR =  Path.home().joinpath('2020-dompteur/plots/data')
PLOTS_DIR = Path('plots').resolve()

PLOTS_DIR.mkdir(parents=True, exist_ok=True)

colors = { 
           'red' : '#A83700',
           'blue' : '#2E6E93', 
           'darkblue' : '#2C4959',
           'gray' : '#616161',
           'lightgray' : '#BBBBBB',
           'green' : '#33932E',
           'darkgreen' : "#586A57",
           
           'mint' : '#349479',
           'purple' : '#94345B',
           'orange' : '#FF623A',

           'salmonpink' : '#DF755A',
           'darksalmonpink' : '#704C44'

        }


        

==> figures/python/plot_spectrogram.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from scipy.io import wavfile
import seaborn as sns
import scipy.signal

from config import *

def get_threshs(threshs_file):
    assert threshs_file.is_file()
    # read in hearing thresholds
    thresholds = Path(threshs_file).read_text()
    thresholds = [row.split(',') for row in thresholds.split('\n')]
    # remove padded frames (copies frames at end and beginning)
    thresholds = np.array(thresholds[:-1], dtype=float)
    return thresholds.T

cmap = sns.diverging_palette(220, 20, l=40, s=100, as_cmap=True).reversed()


cmap = 'viridis'
cmap = sns.color_palette("vlag", as_cmap=True)
cmap = sns.color_palette("coolwarm", as_cmap=True)

ROOT_DIR = Path('poisons-20').resolve()

files = [Path('TEST-MAN-IB-2A/TRAIN-MAN-IN-7349OA.poison.wav'), Path('TEST-WOMAN-BA-OA/TRAIN-WOMAN-RN-48143A.poison.wav')]
directories = ['no-psycho-offset']

for file in files:
    sample_rate, samples_clean = wavfile.read(f"{ROOT_DIR.joinpath('clean', file.with_suffix('').with_suffix('.wav').name)}")
    samples_clean = samples_clean / 32768.0

    for directs in directories:
        fig, ax = plt.subplots(figsize=(8, 3))
        sample_rate, samples = wavfile.read(f'{ROOT_DIR.joinpath(directs, file)}')
        signal_len = min(len(samples_clean), len(samples))

        samples = samples[:signal_len]
        samples_clean = samples_clean[:signal_len]
        f, t, Sxx  = scipy.signal.spectrogram(samples, sample_rate, nperseg=512, noverlap=256)
        im = ax.pcolormesh(t, f, 20*np.log10(Sxx), cmap=plt.get_cmap(cmap), vmin=-350, vmax=-100)
        fig.colorbar(im, ax=ax)
        ax.grid(False)

        ax.set_xlabel("Time (s)", fontsize="large")
        ax.set_ylabel('Frequency (kHz)', fontsize="large") 

        fig.tight_layout()
        plt.savefig(PLOTS_DIR.joinpath(f"{str(file.with_suffix('').with_suffix('').name)}_{directs}.pdf"), bbox_inches='tight')
        plt.close()


        fig, ax = plt.subplots(figsize=(8, 3))

        np.random.seed(2021)
        white_noise = np.random.normal(0, 0.0000001, size=len(samples_clean)) # to avoids inf after log

        f, t, Sxx  = scipy.signal.spectrogram(samples-samples_clean+white_noise, sample_rate, nperseg=512, noverlap=256)
        im = ax.pcolormesh(t, f, 20*np.log10(Sxx), cmap=plt.get_cmap(cmap), vmin=-350, vmax=-100)
        fig.colorbar(im, ax=ax)
        ax.grid(False)

        ax.set_xlabel("Time (s)", fontsize="large")
        ax.set_ylabel('Frequency (kHz)', fontsize="large") 

        fig.tight_layout()
        plt.savefig(PLOTS_DIR.joinpath(f"{str(file.with_suffix('').with_suffix('').name)}_{directs}_diff.pdf"), bbox_inches='tight')
        plt.close()


    fig, ax = plt.subplots(figsize=(8, 3))

    f, t, Sxx  = scipy.signal.spectrogram(samples_clean, sample_rate, nperseg=512, noverlap=256)
    im = ax.pcolormesh(t, f, 20*np.log10(Sxx), cmap=plt.get_cmap(cmap), vmin=-350, vmax=-100)
    fig.colorbar(im, ax=ax)
    ax.grid(False)

    ax.set_xlabel("Time (s)", fontsize="large")
    ax.set_ylabel('Frequency (kHz)', fontsize="large") 

    fig.tight_layout()
    plt.savefig(PLOTS_DIR.joinpath(f"{str(file.with_suffix('').with_suffix('').name)}_original.pdf"), bbox_inches='tight')
    plt.close()

